A double-logarithmic upper bound on the chromatic number of the associahedron

We show that the associahedron $\mathcal{A}_n$ has chromatic number $O(\log\log n)$, improving on the previously best known upper bound of $O(\log n)$.

==> anc/README.md <==
# A verified four-coloring of the associahedron A_15

Here A_15 means the flip graph of a convex polygon with 15 vertices, labeled
0,...,14. It has 742,900 triangulations and 4,457,400 undirected flip edges.

This package constructs a proper coloring with the four colors 0,1,2,3.
There is no SAT solver, randomized search, or external library dependency.
The only prescribed coloring data is a 364-bit string. The second bit of
each vertex color is computed by bipartitioning an explicitly defined graph.

## Reproduce the construction

With a C++17 compiler:

    g++ -O3 -std=c++17 color_A15.cpp -o color_A15
    ./color_A15

To export all colors and check them with a separate implementation:

    ./color_A15 --output A15_four_coloring.bin
    python3 verify_coloring.py A15_four_coloring.bin

The Python verifier requires Python 3.10 or later and only its standard
library. It does not use the triangle seed, the parity union-find, or the
construction's recursive enumeration. It checks all supplied triangulations
for validity and distinctness, checks the Catalan count for completeness,
and checks every geometric flip directly from its diagonals.

## Mathematical certificate

Assign a bit t(i,j,k) to each triangle with i<j<k. Set t(0,j,k)=0.
For the remaining triangles, read the following string in lexicographic
order on triples 1 <= i < j < k <= 14 (concatenate all seven lines):

```
1101111110011110111001010110110110011110100101110001
1111110010101010010011010101010111111111011011011111
1101111101011001110111101000111101101001111110111010
0010001001111011010111111001111100000011111001111001
0111001101111001111101010011011111111001110101110110
1111111101010011001101111011111111101110011100101111
1110110110100111001110101000111110011010111011000100
```

For a triangulation T, define

    f(T) = XOR of t(i,j,k) over the 13 triangles of T.

Let H be the spanning subgraph of A_15 retaining exactly those flip edges
TU for which f(T)=f(U). The finite, exhaustively verified property of the
seed is that H is bipartite.

For each component of H, take its least triangulation in the diagonal-mask
order described below as its root. Define b(T) to be the parity of its
distance to that root inside H. Finally, put

    c(T) = 2*f(T) + b(T).

This is a four-coloring: if f changes along a flip, the endpoint colors lie
in different pairs {0,1} and {2,3}. Otherwise the flip is an edge of H, so
b changes along it. In both cases, the endpoint colors differ.

A parity disjoint-set structure can construct b without storing H's full
adjacency list. The program then separately visits all flips again to check
the final four-coloring.

The 364-bit seed is compact, but its verification here is global: we inspect
the whole flip graph, not just 364 local inequalities. No assertion is made
that the second color bit is additive in the triangle weights.

## Actual verification results

    Triangulations: 742900
    Flips checked: 4457400
    Equal-first-bit edges: 1422810
    Equal-first-bit components: 35563
    Largest such component: 39994
    Color class sizes: 187816 183632 187836 183616
    VERIFIED: a proper four-coloring of A_15.

The separate Python verifier also passed all 4,457,400 flips. Complete logs
are included. Its proof of completeness uses the fact that a noncrossing
set of 12 internal diagonals is a triangulation, together with the exact
Catalan count of distinct such sets.

## Exported binary format

The first 8 bytes are ASCII `A15COL01`. Next are two little-endian unsigned
32-bit integers: polygon size (15) and number of records (742900).
Each record consists of a little-endian unsigned 64-bit low mask, a
little-endian unsigned 64-bit high mask, and one color byte in {0,1,2,3}.

The 90 internal diagonals (a,b), a<b, are in lexicographic order, excluding
b=a+1 and (a,b)=(0,14). Diagonal number e is present exactly when bit e of
`low | (high << 64)` is set. Records are in increasing numerical mask order.

This format makes the color of every triangulation explicit. For ordinary
mathematical use, the seed and the definition of b already specify the
same coloring, without requiring a large stored table.




==> anc/color_A15.cpp <==
// Construct and verify a four-coloring of the flip graph of a convex 15-gon.
// C++17, standard library only. No SAT solver or supplied vertex-color table.
// Usage: ./color_A15 [--output coloring.bin]
// Polygon vertices are 0,...,14; colors are 0,1,2,3.
#include <algorithm>
#include <array>
#include <cstdint>
#include <fstream>
#include <iostream>
#include <stdexcept>
#include <string>
#include <unordered_map>
#include <utility>
#include <vector>

constexpr int n = 15;
constexpr std::uint32_t expected_vertices = 742900;
constexpr std::uint64_t expected_edges = 4457400;
const std::string seed = "1101111110011110111001010110110110011110100101110001111111001010101001001101010101011111111101101101111111011111010110011101111010001111011010011111101110100010001001111011010111111001111100000011111001111001011100110111100111110101001101111111100111010111011011111111010100110011011110111111111011100111001011111110110110100111001110101000111110011010111011000100";

void need(bool condition, const std::string& message) {
    if (!condition) throw std::runtime_error(message);
}
struct Mask {
    std::uint64_t lo = 0, hi = 0;
    bool operator==(const Mask& b) const { return lo == b.lo && hi == b.hi; }
    bool operator<(const Mask& b) const {
        return hi < b.hi || (hi == b.hi && lo < b.lo);
    }
};
std::uint64_t mix(std::uint64_t x) {
    x ^= x >> 30; x *= 0xbf58476d1ce4e5b9ULL;
    x ^= x >> 27; x *= 0x94d049bb133111ebULL;
    return x ^ (x >> 31);
}
struct Hash {
    std::size_t operator()(const Mask& a) const {
        return mix(a.lo) ^ mix(a.hi + 0x9e3779b97f4a7c15ULL);
    }
};
Mask operator|(Mask a, const Mask& b) { return {a.lo | b.lo, a.hi | b.hi}; }
bool has(const Mask& a, int e) {
    return e < 64 ? ((a.lo >> e) & 1) : ((a.hi >> (e - 64)) & 1);
}
void toggle(Mask& a, int e) {
    need(e >= 0, "Attempt to flip a polygon side");
    if (e < 64) a.lo ^= std::uint64_t(1) << e;
    else a.hi ^= std::uint64_t(1) << (e - 64);
}
struct Triangulation { Mask mask; unsigned char bit; };

// Parity DSU: joining x,y imposes second_bit[x] XOR second_bit[y] = 1.
struct ParityDSU {
    std::vector<std::uint32_t> parent, size;
    std::vector<unsigned char> parity;
    explicit ParityDSU(std::uint32_t N): parent(N), size(N, 1), parity(N, 0) {
        for (std::uint32_t i = 0; i < N; ++i) parent[i] = i;
    }
    std::pair<std::uint32_t, unsigned char> find(std::uint32_t x) {
        if (parent[x] == x) return {x, 0};
        auto r = find(parent[x]);
        parity[x] ^= r.second;
        parent[x] = r.first;
        return {parent[x], parity[x]};
    }
    bool opposite(std::uint32_t x, std::uint32_t y) {
        auto a = find(x), b = find(y);
        if (a.first == b.first) return (a.second ^ b.second) == 1;
        if (size[a.first] > size[b.first]) std::swap(a, b);
        parent[a.first] = b.first;
        parity[a.first] = a.second ^ b.second ^ 1;
        size[b.first] += size[a.first];
        return true;
    }
};
void little(std::ostream& out, std::uint64_t value, int length) {
    for (int k = 0; k < length; ++k) out.put(char((value >> (8*k)) & 255));
}

int main(int argc, char** argv) {
    try {
        std::string output;
        if (argc == 3 && std::string(argv[1]) == "--output") output = argv[2];
        else need(argc == 1, "Usage: color_A15 [--output coloring.bin]");
        need(seed.size() == 364 && seed.find_first_not_of("01") == std::string::npos,
             "Invalid seed");
        int weight[n][n][n] = {}; // Every triangle containing vertex 0 has weight 0.
        int s = 0;
        for (int a = 1; a < n; ++a)
            for (int b = a+1; b < n; ++b)
                for (int c = b+1; c < n; ++c) weight[a][b][c] = seed[s++] - '0';

        // Internal diagonals are indexed by lexicographic endpoint order.
        int id[n][n];
        for (auto& row : id) std::fill(std::begin(row), std::end(row), -1);
        std::vector<std::pair<int,int>> diagonals;
        for (int a = 0; a < n; ++a) for (int b = a+2; b < n; ++b)
            if (!(a == 0 && b == n-1)) {
                id[a][b] = id[b][a] = int(diagonals.size());
                diagonals.emplace_back(a,b);
            }
        need(diagonals.size() == 90, "Wrong diagonal count");

        // Enumerate by the unique triangle adjacent to side (a,b).
        // This is a Catalan recurrence, not a search for colors.
        std::vector<Triangulation> dp[n][n];
        for (int a = 0; a+1 < n; ++a) dp[a][a+1].push_back({{},0});
        for (int span = 2; span < n; ++span) for (int a = 0; a+span < n; ++a) {
            int b = a + span;
            for (int k = a+1; k < b; ++k) {
                Mask extra;
                if (id[a][k] >= 0) toggle(extra, id[a][k]);
                if (id[k][b] >= 0) toggle(extra, id[k][b]);
                for (const auto& L : dp[a][k]) for (const auto& R : dp[k][b])
                    dp[a][b].push_back({L.mask | R.mask | extra,
                        static_cast<unsigned char>(L.bit ^ R.bit ^ weight[a][k][b])});
            }
        }
        auto all = std::move(dp[0][n-1]);
        for (auto& row : dp) for (auto& v : row) std::vector<Triangulation>().swap(v);
        need(all.size() == expected_vertices, "Wrong Catalan count");
        std::sort(all.begin(), all.end(), [](const auto& a, const auto& b) {
            return a.mask < b.mask;
        });
        const std::uint32_t N = static_cast<std::uint32_t>(all.size());
        std::unordered_map<Mask,std::uint32_t,Hash> index;
        index.max_load_factor(0.8f); index.reserve(N);
        for (std::uint32_t v = 0; v < N; ++v) {
            const auto& k = all[v].mask;
            need(__builtin_popcountll(k.lo) + __builtin_popcountll(k.hi) == n-3,
                 "Wrong number of diagonals in a triangulation");
            need(index.emplace(k,v).second, "Duplicate triangulation");
        }
        std::cout << "Triangulations: " << N << '\n';

        // Visit every undirected edge, reconstructing each quadrilateral directly
        // from the polygon triangulation rather than using tree rotations.
        auto visit_edges = [&](auto process) {
            std::uint64_t count = 0;
            for (std::uint32_t v = 0; v < N; ++v) {
                std::array<std::uint32_t,n> neighbors{};
                for (int a = 0; a < n; ++a) {
                    int b = (a+1)%n;
                    neighbors[a] |= 1u << b; neighbors[b] |= 1u << a;
                }
                std::array<int,n-3> present{}; int d = 0;
                for (int e = 0; e < int(diagonals.size()); ++e) if (has(all[v].mask,e)) {
                    need(d < n-3, "Too many diagonals"); present[d++] = e;
                    auto [a,b] = diagonals[e];
                    neighbors[a] |= 1u << b; neighbors[b] |= 1u << a;
                }
                need(d == n-3, "Incorrect degree");
                for (int e : present) {
                    auto [a,b] = diagonals[e];
                    std::uint32_t common = neighbors[a] & neighbors[b];
                    need(__builtin_popcount(common) == 2, "Invalid quadrilateral");
                    int c = __builtin_ctz(common); common &= common-1;
                    int f = __builtin_ctz(common);
                    need(id[c][f] >= 0 && !has(all[v].mask,id[c][f]), "Invalid flip");
                    Mask next = all[v].mask;
                    toggle(next,e); toggle(next,id[c][f]);
                    auto it = index.find(next);
                    need(it != index.end(), "Missing flipped triangulation");
                    if (v < it->second) { ++count; process(v,it->second); }
                }
            }
            need(count == expected_edges, "Wrong total number of flips");
            return count;
        };

        ParityDSU dsu(N);
        std::uint64_t equal_edges = 0;
        visit_edges([&](std::uint32_t v, std::uint32_t u) {
            if (all[v].bit == all[u].bit) {
                ++equal_edges;
                need(dsu.opposite(v,u), "Seed failed: equal-first-bit graph has an odd cycle");
            }
        });
        // Normalize each component so that its least mask has second bit 0.
        std::vector<int> offset(N,-1);
        std::vector<unsigned char> colors(N);
        std::array<std::uint64_t,4> frequencies{};
        std::uint32_t components = 0, largest = 0;
        for (std::uint32_t v = 0; v < N; ++v) {
            auto [root,parity] = dsu.find(v);
            if (offset[root] < 0) {
                offset[root] = parity; ++components;
                largest = std::max(largest, dsu.size[root]);
            }
            colors[v] = 2*all[v].bit + (parity ^ offset[root]);
            ++frequencies[colors[v]];
        }
        auto edges = visit_edges([&](std::uint32_t v, std::uint32_t u) {
            need(colors[v] != colors[u], "Monochromatic flip in final coloring");
        });
        std::cout << "Flips checked: " << edges << '\n'
                  << "Equal-first-bit edges: " << equal_edges << '\n'
                  << "Equal-first-bit components: " << components << '\n'
                  << "Largest such component: " << largest << '\n'
                  << "Color class sizes:";
        for (auto f : frequencies) std::cout << ' ' << f;
        std::cout << "\nVERIFIED: a proper four-coloring of A_15.\n";
        if (!output.empty()) {
            std::ofstream out(output,std::ios::binary);
            need(bool(out), "Cannot open output file");
            out.write("A15COL01",8); little(out,n,4); little(out,N,4);
            for (std::uint32_t v = 0; v < N; ++v) {
                little(out,all[v].mask.lo,8); little(out,all[v].mask.hi,8);
                out.put(char(colors[v]));
            }
            need(bool(out), "Error writing output file");
            std::cout << "Wrote " << output << '\n';
        }
    } catch (const std::exception& e) {
        std::cerr << "FAILED: " << e.what() << '\n'; return 1;
    }
}


==> anc/independent_verification.txt <==
Independently verified 742900 distinct valid triangulations.
Independently verified all 4457400 flip edges.
Color class sizes: 187816 183632 187836 183616
PASS: every flip has endpoints of different colors in {0,1,2,3}.
Elapsed: 10.94 s; max RSS: 201332 KB


==> anc/readme.tex <==
\documentclass[12pt]{amsart}
\usepackage{amsmath,amssymb,amsthm,mathtools}
\usepackage[dvipsnames]{xcolor}
\usepackage{enumitem}
\usepackage[hidelinks]{hyperref}
\hypersetup{
    pdftitle={Supplement to 
    "A double-logarithmic upper bound on the chromaticnumber of the associahedron"},
    pdfauthor={Sang-il Oum and David R. Wood}
}
\usepackage[foot]{amsaddr}
\usepackage{lineno}

\usepackage[margin=30mm]{geometry}
\renewcommand{\baselinestretch}{1.05}
\newtheorem{proposition}{Proposition}
\newtheorem{claim}{Claim}
\usepackage{zref-clever}
\zcsetup{cap=true}
\zcRefTypeSetup{claim}{Name-sg=Claim, name-sg=claim, Name-pl=Claims, name-pl=claims}



\title[Supplement]{Supplement to ``A double-logarithmic upper bound on the~chromatic~number of the associahedron''}\label{app:A15}
\author{Sang-il Oum$^\dagger$}
\address{$^\dagger$Discrete Mathematics Group, Institute for Basic Science (IBS), Daejeon,~South~Korea.}
\address{$^\dagger$Department of Mathematical Sciences, KAIST, Daejeon, South Korea.}
\email{sangil@ibs.re.kr}
\author{David R.~Wood$^\ddagger$}
\address{$^\ddagger$School of Mathematics, Monash University, Melbourne, Australia.}
\thanks{$^\dagger$Supported by the Institute for Basic Science (IBS-R029-C1).}
\thanks{$^\ddagger$Supported by the Australian Research Council and by NSERC.}
\email{david.wood@monash.edu}
\date{\today}
\begin{document}
\maketitle 
\section*{$\mathcal A_{15}$ is $4$-colourable}
In this supplement, 
we describe a $4$-colouring of $\mathcal{A}_{15}$ mentioned in the main paper. It was found with the help of GPT Pro and verified by computer. Unlike the rest of the paper, we work directly with triangulations of $P_{15}$, whose vertices are $0,1,\dots,14$. Every triangulation of $P_{15}$ has $12$ diagonals and $13$ triangles; $\mathcal{A}_{15}$ has $C_{13}=742\,900$ vertices and, since it is $12$-regular, $4\,457\,400$ edges.

\subsection*{The construction}
To each triangle of $P_{15}$ with vertices $i<j<k$ we assign a bit $t(i,j,k)\in\{0,1\}$. We set $t(0,j,k)=0$ for all $0<j<k\le 14$; the remaining $\binom{14}{3}=364$ bits are listed in \zcref{tab:A15seed}. For a triangulation $T$ of $P_{15}$, let
\[
f(T) := \Big(\sum_{\{i,j,k\}\text{ a triangle of }T} t(i,j,k)\Big) \bmod 2.
\]
A flip replaces the two triangles $\{a,b,c\}$ and $\{a,c,d\}$ of a quadrilateral $a<b<c<d$ by the two triangles $\{a,b,d\}$ and $\{b,c,d\}$ (or vice versa), and leaves every other triangle unchanged. Hence $f$ changes along the flip if and only if
\[
t(a,b,c)+t(a,c,d)+t(a,b,d)+t(b,c,d)\equiv 1 \pmod 2 ,
\]
a condition depending only on the quadrilateral $\{a,b,c,d\}$.

Let $H$ be the spanning subgraph of $\mathcal{A}_{15}$ consisting of those edges $TU$ with $f(T)=f(U)$.

\begin{claim}\label{clm:Hbip}
$H$ is bipartite.
\end{claim}

\zcref{clm:Hbip} is verified by computer, as described below. Given \zcref{clm:Hbip}, let $b\colon V(\mathcal{A}_{15})\to\{0,1\}$ be a proper $2$-colouring of~$H$, and define
\[
c(T) := 2f(T)+b(T) \in \{0,1,2,3\}.
\]

\begin{proposition}\label{prop:A15}
$c$ is a $4$-colouring of $\mathcal{A}_{15}$. Hence $\chi(\mathcal{A}_{15})\le 4$.
\end{proposition}

\begin{proof}
Let $TU$ be an edge of $\mathcal{A}_{15}$. If $f(T)\ne f(U)$, then $c(T)$ and $c(U)$ lie in different sets among $\{0,1\}$ and $\{2,3\}$. Otherwise $TU$ is an edge of~$H$, so $b(T)\neq b(U)$, and hence $c(T)\ne c(U)$.
\end{proof}

% The colouring $c$ is determined by \zcref{tab:A15seed} up to the choice of $b$, which may be chosen independently on each component of~$H$. In our computation, $b(T)$ is the parity of the distance in $H$ from $T$ to a fixed triangulation in the component of $H$ containing~$T$.

\begin{table}[t]
\centering
\footnotesize
\renewcommand{\arraystretch}{1.1}
\begin{tabular}{r@{\quad}l}
$i$ & bits $t(i,j,k)$\\ \hline
1 & \texttt{110111111001 11101110010 1011011011 001111010 01011100 0111111}\\
  & \texttt{100101 01010 0100 110 10 1}\\
2 & \texttt{01010111111 1110110110 111111101 11110101 1001110 111101 00011 1101 101 00 1}\\
3 & \texttt{1111101110 100010001 00111101 1010111 111001 11110 0000 011 11 1}\\
4 & \texttt{001111001 01110011 0111100 111110 10100 1101 111 11 1}\\
5 & \texttt{10011101 0111011 011111 11101 0100 110 01 1}\\
6 & \texttt{0111101 111111 11011 1001 110 01 0}\\
7 & \texttt{111111 10110 1101 001 11 0}\\
8 & \texttt{01110 1010 001 11 1}\\
9 & \texttt{1001 101 01 1}\\
10 & \texttt{101 10 0}\\
11 & \texttt{01 0}\\
12 & \texttt{0}
\end{tabular}
\caption{The bits $t(i,j,k)$ for $1\le i<j<k\le 14$. Row $i$ consists of blocks for $j=i+1,\dots,13$, separated by spaces; the block for $j$ lists $t(i,j,k)$ for $k=j+1,\dots,14$ in increasing order of~$k$. For example, the first block of row~$1$ gives $t(1,2,3)=1$, $t(1,2,4)=1$, $t(1,2,5)=0$, and so on, up to $t(1,2,14)=1$.}
\label{tab:A15seed}
\end{table}

\subsection*{The computation}
We verified \zcref{clm:Hbip} and \zcref{prop:A15} with two independent programs.

The first program, written in C++ using only the standard library, enumerates all triangulations of $P_{15}$ by the Catalan recurrence (splitting along the triangle on the side $\{0,14\}$), computing $f(T)$ along the way, and checks that there are exactly $742\,900$ of them, pairwise distinct. For each triangulation and each of its $12$ diagonals, it finds the quadrilateral formed by the two triangles containing that diagonal and performs the flip, which yields all $4\,457\,400$ edges of $\mathcal{A}_{15}$. It then processes the $1\,422\,810$ edges of~$H$ with a union--find data structure that maintains, for each element, the parity of its distance to the representative of its set; an odd cycle in $H$ would be detected as an edge joining two elements of the same set with equal parity. None is found, which proves \zcref{clm:Hbip}. The graph $H$ has $35\,563$ components, the largest of which has $39\,994$ vertices. The program then computes $c$ and checks again that $c(T)\ne c(U)$ for every edge $TU$ of $\mathcal{A}_{15}$. The four colour classes have sizes $187\,816$, $183\,632$, $187\,836$, and $183\,616$. The computation takes a few seconds.

The second program, written in Python using only the standard library, does not use \zcref{tab:A15seed}, the recurrence, or the union--find structure. It reads the list of all pairs $(T,c(T))$ produced by the first program, checks that each $T$ is a set of $12$ pairwise non-crossing diagonals of $P_{15}$ (and hence a triangulation), that the $742\,900=C_{13}$ sets are pairwise distinct (so every triangulation appears), and that $c(T)\neq c(U)$ for each of the $4\,457\,400$ flips $TU$, computed directly from the diagonals. This takes under a minute.

Both programs are available 
in the ancillary files on arXiv.
\end{document}

==> anc/triangle_bits.txt <==
1101111110011110111001010110110110011110100101110001111111001010101001001101010101011111111101101101111111011111010110011101111010001111011010011111101110100010001001111011010111111001111100000011111001111001011100110111100111110101001101111111100111010111011011111111010100110011011110111111111011100111001011111110110110100111001110101000111110011010111011000100


==> anc/verification.txt <==
Triangulations: 742900
Flips checked: 4457400
Equal-first-bit edges: 1422810
Equal-first-bit components: 35563
Largest such component: 39994
Color class sizes: 187816 183632 187836 183616
VERIFIED: a proper four-coloring of A_15.
Wrote A15_four_coloring.bin
Elapsed: 4.06 s; max RSS: 71680 KB


==> anc/verify_coloring.py <==
#!/usr/bin/env python3
"""Independent, standard-library verification of the exported A15 coloring.

Usage: python3 verify_coloring.py A15_four_coloring.bin

This checker does not use the seed, the construction, tree rotations, or DSU.
It validates the triangulations and checks every geometric diagonal flip.
"""
from __future__ import annotations
import math
import struct
import sys
from pathlib import Path


def require(condition: bool, message: str) -> None:
    if not condition:
        raise ValueError(message)


def verify(path: Path) -> None:
    raw = path.read_bytes()
    require(len(raw) >= 16 and raw[:8] == b"A15COL01", "Wrong header")
    n, count = struct.unpack_from("<II", raw, 8)
    require(n == 15, "This verifier is for the 15-gon")
    catalan = math.comb(2 * (n - 2), n - 2) // (n - 1)
    require(count == catalan == 742900, "Wrong vertex count")
    require(len(raw) == 16 + 17 * count, "Wrong file size")
    colors: dict[int, int] = {}
    frequencies = [0] * 4
    for lo, hi, color in struct.iter_unpack("<QQB", memoryview(raw)[16:]):
        key = lo | (hi << 64)
        require(0 <= color < 4, "Invalid color")
        require(key not in colors, "Duplicate triangulation")
        colors[key] = color
        frequencies[color] += 1
    del raw

    diagonals = [(a, b) for a in range(n) for b in range(a + 2, n)
                 if (a, b) != (0, n - 1)]
    index = {d: i for i, d in enumerate(diagonals)}
    require(len(diagonals) == 90, "Wrong number of polygon diagonals")
    crossing_masks = []
    for a, b in diagonals:
        crossing_masks.append(sum(1 << j for j, (c, d) in enumerate(diagonals)
                                  if a < c < b < d or c < a < d < b))
    boundary = [((1 << ((a - 1) % n)) | (1 << ((a + 1) % n)))
                for a in range(n)]
    edges = 0
    for key, color in colors.items():
        require(key >> 90 == 0 and key.bit_count() == n - 3,
                "Invalid diagonal mask")
        neighbor_masks = boundary.copy()
        present = []
        todo = key
        while todo:
            bit = todo & -todo
            todo ^= bit
            e = bit.bit_length() - 1
            require(not (key & crossing_masks[e]), "Crossing diagonals")
            a, b = diagonals[e]
            neighbor_masks[a] |= 1 << b
            neighbor_masks[b] |= 1 << a
            present.append(e)
        for e in present:
            a, b = diagonals[e]
            common = neighbor_masks[a] & neighbor_masks[b]
            require(common.bit_count() == 2, "Invalid flip quadrilateral")
            first = common & -common
            c = first.bit_length() - 1
            d = (common ^ first).bit_length() - 1
            replacement = index.get((c, d))
            require(replacement is not None and not (key >> replacement & 1),
                    "Invalid replacement diagonal")
            next_key = key ^ (1 << e) ^ (1 << replacement)
            next_color = colors.get(next_key)
            require(next_color is not None, "Missing neighboring triangulation")
            require(color != next_color, "Monochromatic flip")
            edges += (key < next_key)
    require(edges == count * (n - 3) // 2 == 4457400, "Wrong edge count")
    print(f"Independently verified {count} distinct valid triangulations.")
    print(f"Independently verified all {edges} flip edges.")
    print("Color class sizes:", *frequencies)
    print("PASS: every flip has endpoints of different colors in {0,1,2,3}.")


if __name__ == "__main__":
    if len(sys.argv) != 2:
        raise SystemExit("Usage: python3 verify_coloring.py A15_four_coloring.bin")
    try:
        verify(Path(sys.argv[1]))
    except (OSError, ValueError, struct.error) as exc:
        raise SystemExit(f"FAILED: {exc}") from exc

